The rational homology of the outer automorphism group of $F_7$

We compute the homology groups $H_*(\operatorname{Out}(F_7);\mathbb Q)$ of the outer automorphism group of the free group of rank $7$. We produce in this manner the first rational homology classes of $\operatorname{Out}(F_n)$ that are neither constant ($*=0$) nor Morita classes ($*=2n-4$).

==> anc/Makefile <==
# Makefile for homology calculations in Out(F_n)
# (c) 2015 Laurent Bartholdi

CC=gcc
CXX=g++

# adjust for location of linbox libraries
CXXINCLUDE=-I$(HOME)/.../include
CXXLIB=-L$(HOME)/.../lib
LIBLINBOX=-llinbox -lblas -lgivaro -lgmpxx -lgmp

NAUTYDIR=nauty25r9

# the -mfma and -mavx2 options may be removed if your CPU doesn't support them.
#OPT=-O4 -mfma -mavx2
OPT=-static -O4
#OPT=-g -mfma -mavx2

#experimental use of improved matrix reordering (does not bring any speedup)
#USE_METIS=-DUSE_METIS
#LIBMETIS=-lmetis

all: homology $(NAUTYDIR)/geng $(NAUTYDIR)/multig

$(NAUTYDIR):
	curl http://pallini.di.uniroma1.it/nauty25r9.tar.gz | tar xfvz -
	(cd $(NAUTYDIR); ./configure)

$(NAUTYDIR)/nauty.h: $(NAUTYDIR)

$(NAUTYDIR)/nauty.a:
	make -C $(NAUTYDIR) nauty.a

$(NAUTYDIR)/geng:
	make -C $(NAUTYDIR) geng

$(NAUTYDIR)/multig:
	make -C $(NAUTYDIR) multig

murmur3.o: murmur3/murmur3.c
	$(CC) $(OPT) -c -o $@ $<

homology_graphs.o: homology_graphs.C homology.h
	$(CXX) $(OPT) -Imurmur3 -I$(NAUTYDIR) -DNAUTYDIR=$(NAUTYDIR) -c -o $@ $<

homology_boundary.o: homology_boundary.C homology.h $(NAUTYDIR)/nauty.h
	$(CXX) $(OPT) $(CXXINCLUDE) $(USE_METIS) -D__FFLASFFPACK_HAVE_CBLAS -msse4.1 -fabi-version=6 -std=gnu++11 -DNDEBUG -U_LB_DEBUG -DDISABLE_COMMENTATOR -fopenmp -c -o $@ $<

homology: homology_graphs.o homology_boundary.o murmur3.o $(NAUTYDIR)/nauty.a
	$(CXX) $(OPT) -o $@ $^ $(CXXLIB) $(LIBLINBOX) $(LIBMETIS)

homology_print: homology_graphs.o homology_print.C murmur3.o $(NAUTYDIR)/nauty.a

upload.zip:
	zip -r $@ anc outfn.tex


==> anc/homology.h <==
#include <vector>

#define MAX_DEGREE 16

struct boundary_data {
  long id_max, boundary_C[MAX_DEGREE], boundary_R[MAX_DEGREE];
};

void compute_homology (std::vector<boundary_data> &forestedgraph);


==> anc/homology_boundary.C <==
// Convert (graph,forest) data to boundary matrices, compute their rank
// (c) 2015 Laurent Bartholdi

// if PRIME is undefined, compute over Q; otherwise, over Z/PRIME
//#define PRIME 65519
//#define PRIME 2147483647

// print lots of debugging information on boundary_C and boundary_R respectively
//#define CDEBUG
//#define CRDEBUG
#define PRINTPROGRESS

#include <iostream>
#include "homology.h"
#ifdef USE_METIS
#include <metis.h>
#else
typedef size_t idx_t;
#endif
#include <givaro/gfq.h>
#include <givaro/givrational.h>

#include <linbox/matrix/dense-matrix.h>
#include <linbox/ring/modular.h>
#include <linbox/algorithms/gauss.h>
#include <linbox/solutions/rank.h>

using namespace LinBox;

#ifdef PRIME
typedef Givaro::Modular<long> Field;
#else
typedef Givaro::QField<Givaro::Rational> Field;
#endif
typedef SparseMatrix<Field,SparseMatrixFormat::SparseSeq> SMatrix;
typedef DenseMatrix<Field> DMatrix;

typedef std::tuple<int,int> matpos;
typedef std::map<matpos,Field::Element> mat;

void addentry (Field &F, mat &m, int r, int c, Field::Element v)
{
  matpos pos(r,c);
  if (m.count(pos)) {
    Field::Element q;
    F.add(q,m[pos],v);
    m[pos] = q;
  } else
    m[pos] = v;
}

SMatrix mat2sparse (Field &F, mat &m, int rows, int cols)
{
  SMatrix ms(F);
  ms.resize(rows,cols);

  idx_t iperm[cols];
#ifdef USE_METIS
  {
    idx_t perm[cols], nvtxs = cols, xadj[cols+1], adjncy[m.size()*2], options[METIS_NOPTIONS];
    METIS_SetDefaultOptions(options);
    options[METIS_OPTION_NUMBERING] = 0;
    // now put an edge from i to j if there is a column c with m[i,c]!=0!=m[j,c]
    {
      std::set<idx_t> indices_by_rows[rows], indices_by_cols[cols];
      for (mat::iterator e = m.begin(); e != m.end(); e++) {
        idx_t r = std::get<0>(e->first), c = std::get<1>(e->first);
        indices_by_rows[r].insert(c);
        indices_by_cols[c].insert(r);
      }
      int num_edges = 0;
      for (idx_t c = 0; c < cols; c++) {
        xadj[c] = num_edges;
        std::set<idx_t> s;
        for (std::set<idx_t>::iterator r = indices_by_cols[c].begin(); r != indices_by_cols[c].end(); r++)
          s.insert(indices_by_rows[*r].begin(),indices_by_rows[*r].end());
        for (std::set<idx_t>::iterator n = s.begin(); n != s.end(); n++)
          if (*n != c)
            adjncy[num_edges++] = *n;
      }
      xadj[cols] = num_edges;
    }
    int metis_error = METIS_NodeND(&nvtxs, xadj, adjncy, NULL, options, perm, iperm);
    if (metis_error != METIS_OK) {
      std::cerr << "METIS error " << metis_error << "\n";
      abort();
    }
  }
#else
  for (int i = 0; i < cols; i++)
    iperm[i] = i;
#endif
  for (mat::iterator e = m.begin(); e != m.end(); e++)
    if (!F.isZero(e->second))
      ms.setEntry(std::get<0>(e->first),iperm[std::get<1>(e->first)],e->second);
  ms.finalize();
#if defined(CRDEBUG) || defined(CDEBUG)
  ms.write( std::cerr << "mat=", Tag::FileFormat::Maple ) << ms << std::endl;
#endif
  return ms;
}

DMatrix nullspace (Field &F, mat &m, size_t rows, size_t cols)
{
  if (rows == 0) {
#ifdef CDEBUG
    std::cerr << "full nullspace of size " << cols << std::endl;
#endif
    DMatrix ns(F,cols,cols);
    for (int c = 0; c < cols; c++)
      for (int r = 0; r < cols; r++)
        ns.setEntry(r, c, r==c ? F.one : F.zero);
    return ns;
  }

#ifdef PRINTPROGRESS
  std::cerr << rows << "x" << cols << " nullspace=";
#endif
  SMatrix ms = mat2sparse(F, m, rows, cols);

  Field::Element det;
  unsigned long rk;
  Permutation<Field> perm(cols,F);
  
  Timer tim; tim.clear(); tim.start();
  GaussDomain<Field> GD(F);
  GD.InPlaceLinearPivoting(rk,det,ms,perm,rows,cols);

  for(size_t r = 0; r < rows; r++)
    if (ms[r].size() == 0) {
      size_t nextr(r);
      if (nextnonzero(nextr,rows,ms)) {
        ms[r] = ms[nextr];
        ms[nextr].resize(0);
      } else break;
    }

  DMatrix ns(F,cols,cols-rk);
  GD.nullspacebasis(ns,rk,ms,perm);
  tim.stop();
#ifdef CDEBUG
  ns.write( std::cerr << "nullspace=", Tag::FileFormat::Maple ) << std::endl;
#endif        
#ifdef PRINTPROGRESS
  std::cerr << cols-rk << "x" << cols << " computed in " << tim << std::endl;
#endif
  return ns;
}

unsigned rank (Field &F, mat &m, int rows, int cols)
{
  unsigned long int rk;
  if (rows) {
#ifdef PRINTPROGRESS
    std::cerr << rows << "x" << cols << " rank=";
#endif
    SMatrix ms = mat2sparse(F, m, rows, cols);
    Timer tim; tim.clear(); tim.start();
    rank(rk,ms,Method::SparseElimination());
    tim.stop();
#ifdef PRINTPROGRESS
    std::cerr << rk << " computed in " << tim << std::endl;
#endif
  } else {
    rk = 0;
  }
  return rk;
}

void compute_homology (std::vector<boundary_data> &forestedgraph)
{
#ifdef PRIME
  Field F(PRIME);
#else
  Field F;
#endif
  // id_0[id_max] = indices in forestedgraph of forested graphs mapping to id_max
  // id_C[id_max] = renumbered indices of C-faces of forested graphs mapping to id_max
  std::vector<std::vector<int>> id_0;
  std::vector<std::map<int,int>> id_C;
  std::vector<mat> entries_C;
  int num_max = 0;
  {
    int id = 0;
    for (std::vector<boundary_data>::iterator bd = forestedgraph.begin(); bd != forestedgraph.end(); bd++) {
      int id_max = bd->id_max;
      if (id_max > num_max) {
        num_max = id_max;
        id_0.resize(num_max+1);
        id_C.resize(num_max+1);
        entries_C.resize(num_max+1);
      }
      id_0[id_max].push_back(id);
      for (int s = 0; s < MAX_DEGREE; s++) {
        int b = bd->boundary_C[s];
        if (!b) continue;
        int absb = abs(b);
        if (!id_C[id_max].count(absb)) {
          int size = id_C[id_max].size();
          id_C[id_max][absb] = size;
        }
        addentry(F,entries_C[id_max],id_C[id_max][absb],id_0[id_max].size()-1,b > 0 ? F.one : F.mOne);
      }
      id++;
    }
  }

  // CR_cols = dimension of ker(boundary_C)
  // id_R = renumbered indices of R-faces of forested graphs involved in ker()
  // entries_CR = entries of matrix of boundary_R on ker(boundary_C)
  int CR_cols = 0;
  mat entries_CR;
  std::map<int,int> id_R;
  {
    for (int id_max = 1; id_max <= num_max; id_max++) {
      // boundary_C is the sparse matrix encoding delta_C on those forested
      // graphs mapping to id_max
      int C_cols = id_0[id_max].size(), C_rows = id_C[id_max].size();
        
#ifdef CDEBUG
      std::cerr << "id_max=" << id_max << " ";
#endif
      DMatrix ns = nullspace(F,entries_C[id_max],C_rows,C_cols);

      // now create a few more columns for R-boundary matrix
      for (int c = 0; c < ns.coldim(); c++) {
        bool zero_col = true;
        for (int r = 0; r < C_cols; r++) 
          if (!F.isZero(ns.getEntry(r,c))) {
            zero_col = false; break;
          }
        if (zero_col)
          continue;
        for (int r = 0; r < C_cols; r++) {
          Field::Element v = ns.getEntry(r,c);
          if (v == F.zero)
            continue;
          for (int s = 0; s < MAX_DEGREE; s++) {
            int b = forestedgraph[id_0[id_max][r]].boundary_R[s];
            if (b) {
              int absb = abs(b);
              if (!id_R.count(absb)) {
                int size = id_R.size();
                id_R[absb] = size;
              }
              Field::Element w;
              if (b > 0) w = v; else F.neg(w,v);
              addentry(F,entries_CR,id_R[absb],CR_cols,w);
            }
          }
        }
        CR_cols++;
      }
    }
  }

  int CR_rows = id_R.size();
  int rk = rank(F, entries_CR,CR_rows,CR_cols);
  std::cout << forestedgraph.size() << "\t" << CR_cols << "\t" << rk << std::endl;
}


==> anc/homology_graphs.C <==
#define MAXN 64
#include <nauty.h>
#include <murmur3.h>
#include <stdio.h>

//#define DEBUG

#if MAXM != 1
#error Got to more than 1 word per set. Code may break.
#endif

#define STR1(x)  #x
#define STR(x)  STR1(x)

int rank, degree, m, nv;

#include "homology.h"

std::vector<boundary_data> forestedgraphs;

/****************************************************************
 * hash tables
 ****************************************************************/
typedef __uint128_t hashkey;
typedef __uint64_t bitmask;

bitmask bits[MAXN];

hashkey hash_graph (graph *g, int n)
{
  hashkey h;
  MurmurHash3_x64_128(g,sizeof(*g)*m*n,0,&h);
  return h;
}

struct hash_entry {
  graph g[MAXN*MAXM];
  int id, n;
};

struct hash_table {
  hash_entry **table;
  size_t length, size, next_id, mask;
  const char *name;

  hash_table(const char *__name, int bits) {
    size = 0;
    next_id = 1;
    length = 1LL << bits;
    mask = length-1;
    name = __name;
    table = (hash_entry**) malloc(length*sizeof(void*));
    for (size_t i = 0; i < length; i++)
      table[i] = 0;
  }

  hash_table(void) { table = NULL; }

  ~hash_table(void) {
    if (!table) return;
    fprintf(stderr,"Hash table %s had %lu entries out of %lu\n",name,size,length);

    for (size_t i = 0; i < length; i++)
      if (table[i]) free(table[i]);
    free(table);
  }

  /* general procedure.
     If graph is already in the table, with identification id:
     lookup(graph,num_vertices,*) = id
     If graph is not in the table:
     lookup(graph,num_vertices,0) = 0
     lookup(graph,num_vertices,1) = 0 and insert 0 in table
     lookup(graph,num_vertices,2) = (next free id) and insert in table
  */
  int lookup_or_set(graph *g, int n, int task) {
    size_t h = hash_graph (g, n) & mask;
    while (table[h]) {
      if (n != table[h]->n) goto fail;
      for (int i = 0; i < m*n; i++)
	if (g[i] != table[h]->g[i]) goto fail;
      return table[h]->id;
    fail:
      if (++h == length) h = 0;
    }
    int id = 0;
    if (task) {
      table[h] = (hash_entry*) malloc(sizeof(hash_entry));
      for (int i = 0; i < m*n; i++)
	table[h]->g[i] = g[i];
      table[h]->n = n;

      if (task == 1)
	id = table[h]->id = 0;
      else
	id = table[h]->id = next_id++;

      if (size++ > length/2) {
	fprintf(stderr,"Hash table %s is more than 50%% full",name);
	abort();
      }
    }
    return id;
  }

  int lookup (graph *g, int n) { return lookup_or_set(g,n,0); }
  int phantom (graph *g, int n) { return lookup_or_set(g,n,1); }
  int insert (graph *g, int n) { return lookup_or_set(g,n,2); }
};

/****************************************************************
 * graph canonization and parity checking
 ****************************************************************/

/* a forest to be checked for odd permutations of its edges.
   forest_v0[]<forest[v1] are the endpoints of forest edges,
   forest_index[forest_v0[e]][forest_v1[e]] = e. */
int *forest_v0, *forest_v1, forest_ne, forest_index[MAXN][MAXN];
bool found_odd_perm;

/* perm is a list of values in [0..n-1]. Value -1 is ignored.
   returns true iff perm is odd.
   array perm is modified along the way. */
bool is_odd_perm (int perm[], int n)
{
  int cyclelength = 0;
  for (int i = 0; i < n; ++i) {
    if (perm[i] == -1) continue;
    int j = i;
    cyclelength--;
    do {
      int k = perm[i];
      perm[i] = -1;
      i = k;
      cyclelength++;
    } while (i != j);
  }
  return cyclelength & 1;
}

void check_odd_action (int __count, int perm[], int __orbits[], int __numorbits, int __stabvertex, int __n)
{
  if (found_odd_perm) /* we already found an odd permutation */
    return;

  int forestperm[MAXN];

  for (int e = 0; e < forest_ne; e++)
    forestperm[e] = forest_index[perm[forest_v0[e]]][perm[forest_v1[e]]];

  found_odd_perm |= is_odd_perm(forestperm,forest_ne);
}

/* graph canonization. g0 is input, output is g.
   assume that a global forest has been stored in
   (forest_v0,forest_v1,forest_ne,forest_index).
   return true if the leaves of the forest are oddly permuted.
 */
bool canonize (graph *g0, int n, int lab[], int ptn[], int v0[], int v1[], int ne, graph *g)
{
  int orbits[MAXN];
  static DEFAULTOPTIONS_GRAPH(options);
  options.getcanon = true;
  options.defaultptn = false;
  statsblk stats;

  found_odd_perm = false;
  if (v0) {
    forest_v0 = v0;
    forest_v1 = v1;
    forest_ne = ne;
    for (int e = 0; e < ne; e++) /* reverse lookup */
      forest_index[v0[e]][v1[e]] = forest_index[v1[e]][v0[e]] = e;
    options.userautomproc = check_odd_action;
  } else
    options.userautomproc = NULL;

  densenauty(g0,lab,ptn,orbits,&options,&stats,m,n,g);

  return found_odd_perm;
}

/****************************************************************
 * lots of globals
 ****************************************************************/
int v0[3*MAXN], v1[3*MAXN], ix[3*MAXN], ne;

int num_forests;
bitmask ccomponents[MAXN];
int forest[MAXN]; /* same indexing as edges */
int num_cc;

/* create graph with layers, so that multiple edges can be represented.
   we represent a multigraph with nv vertices as a graph with total_nv
   vertices partitioned in {0..nv-1},{nv..2nv-1},... and put "vertical"
   edges from v to v+nv for all v. the multiedges are represented in binary
   form as "horizontal" edges between the layers */
void create_multigraph (int nv, int total_nv, graph *g, int lab[], int ptn[])
{
  EMPTYGRAPH(g,m,total_nv);
  for (int v = 0; v < total_nv-nv; v++)
    ADDONEEDGE(g,v,v+nv,m);

  for (int v = 0; v < total_nv; v++) {
    lab[v] = v;
    ptn[v] = (v+1) % nv;
  }
}

void add_multiedge (graph *g, int nv, int layers, int v, int w, unsigned multiplicity)
{
  unsigned b = 1;
  for (int l = 0; l < layers && multiplicity; l++, v += nv, w += nv, b <<= 1)
    if (multiplicity & b) {
      ADDONEEDGE(g,v,w,m);
      multiplicity &= ~b;
    }
}

#define TESTEDGE(g,v,w,m) (((g)[v] & BITT[w]) != 0)

void print_graph (graph *g, int n, int d, int forestmask)
{
  int nv = n/d;

  int next[MAXN][MAXN]; /* find the "vertical" edges that link the d layers */
  for (int v = 0; v < nv; v++)
    next[v][0] = v;
  for (int k = 1; k < d; k++)
    for (int v = 0; v < nv; v++) {
      for (int w = 0; w < nv; w++)
	if (TESTEDGE(g,next[v][k-1]+(k-1)*nv,w+k*nv,m))
	  next[v][k] = w;
    }

  fprintf(stderr,"[%d",n);
  for (int v = 0; v < nv; v++)
    for (int w = v; w < nv; w++) {
      int degree = 0;
      for (int k = 0; k < d; k++)
	if (TESTEDGE(g,next[v][k]+nv*k,next[w][k]+nv*k,m)) degree += (1 << k);
      const char *foreststring = (degree & forestmask) ? "@" : "";
      const char *edge_symbols[] = {NULL,"-","=","≡","#","(5)","(6)","(7)","(8)","(9)","(10)"};
      const char *edge_symbol = edge_symbols[degree & ~forestmask];
      if (edge_symbol)
	fprintf(stderr," %d%s%d%s",v,edge_symbol,w,foreststring);
    }
  fprintf(stderr," ]");
}

/* sets local arrays forest_v0 and forest_v1 out of globals v0,v1,forest,
   returns forest length */
int extract_forest (int forest_v0[], int forest_v1[])
{
  int forest_ne = 0;
  for (int e = 0; e < ne; e++) if (forest[e]) {
      forest_v0[forest_ne] = v0[e];
      forest_v1[forest_ne] = v1[e];
      forest_ne++;
    }
  return forest_ne;
}

/* determine the sign of the relabeling of the forest induced by lab.
   forest can be NULL in which case all edges belong to the forest, or can be a bool vector. */
int sign_induced_perm_on_forest (int lab[], int nv, int v0[], int v1[], bool *forest, int ne)
{
  int forest_perm[MAXN], forest_index[MAXN][MAXN], inverse_lab[MAXN];

  for (int v = 0; v < nv; v++)
    inverse_lab[lab[v]] = v;

  for (int v = 0; v < nv; v++)
    for (int w = 0; w < nv; w++)
      forest_index[v][w] = -1;

  int forest_ne = 0;
  for (int e = 0; e < ne; e++)
    if (forest == NULL || forest[e]) {
      int v = inverse_lab[forest_v0[e]], w = inverse_lab[forest_v1[e]];
      if (v > w) { int z = v; v = w; w = z; }
      forest_index[v][w] = forest_ne++;
    }

  forest_ne = 0; /* rescan in lex. order of forest in new graph */
  for (int v = 0; v < nv; v++)
    for (int w = 0; w < nv; w++) {
      int e = forest_index[v][w];
      if (e >= 0)
	forest_perm[e] = forest_ne++;
    }
  return is_odd_perm(forest_perm,forest_ne) ? -1 : 1;
}

/* create a graph on 3n vertices encoding (v0,v1,ix,forest).
   return true if there's an odd permutation in the automorphism group of
   the forest. */
bool create_graph0 (graph *g, int *n, int lab[], int ptn[])
{
  *n = 3*nv;

  graph g0[MAXN*MAXM];
  create_multigraph (nv, *n, g0, lab, ptn);

  for (int e = 0; e < ne; e++) {
    if (forest[e])
      ADDONEEDGE(g0,v0[e]+2*nv,v1[e]+2*nv,m);
    add_multiedge (g0, nv, 2, v0[e], v1[e], ix[e]);
  }

  int forest_v0[MAXN], forest_v1[MAXN];
  int forest_ne = extract_forest (forest_v0, forest_v1);

  return canonize (g0, *n, lab, ptn, forest_v0, forest_v1, forest_ne, g);
}

/* create a graph on 3n vertices encoding (v0,v1,ix,forest-deleteedge).
   set sign to sign of permutation taking old forest to new canonical.
   return true if there's an odd permutation in the automorphism group of
   the forest. */
bool create_graphR (graph *g, int *n, int lab[], int ptn[], int deleteedge, int *sign)
{
  *n = 3*nv;
  *sign = -1;

  graph g0[MAXN*MAXM];
  create_multigraph (nv, *n, g0, lab, ptn);

  int forest_v0[MAXN], forest_v1[MAXN], forest_ne = 0;
  for (int e = 0; e < ne; e++) {
    add_multiedge (g0, nv, 2, v0[e], v1[e], ix[e]);
    if (forest[e] && e != deleteedge) {
      if (e < deleteedge)
	*sign = -*sign;
      forest_v0[forest_ne] = v0[e];
      forest_v1[forest_ne++] = v1[e];
      ADDONEEDGE(g0,v0[e]+2*nv,v1[e]+2*nv,m);
    }
  }

  bool has_odd_perm = canonize (g0, *n, lab, ptn, forest_v0, forest_v1, forest_ne, g);

  *sign *= sign_induced_perm_on_forest (lab, nv, forest_v0, forest_v1, NULL, forest_ne);

  return has_odd_perm;
}

/* create a graph on 3(n-1) vertices encoding (v0,v1,ix,forest)/quotientedge.
   return true if there's an odd permutation in the automorphism group of
   the forest. */
bool create_graphC (graph *g, int *n, int lab[], int ptn[], int quotientedge, int *sign)
{
  int i = v0[quotientedge], j = v1[quotientedge], nvp = nv-1, map[MAXN];
  *n = 3*nvp;
  *sign = 1;
  for (int v = 0; v < nv; v++)
    map[v] = ((v == j) ? i : ((v > j) ? v-1 : v));
    

  int adj[MAXN][MAXN], forest_v0[MAXN], forest_v1[MAXN], forest_ne = 0;
  for (int v = 0; v < nvp; v++)
    for (int w = 0; w < nvp; w++)
      adj[v][w] = 0;

  for (int e = 0; e < ne; e++) {
    int v = map[v0[e]], w = map[v1[e]];
    if (v > w) { int z = v; v = w; w = z; }
    adj[v][w] += ix[e] - (e==quotientedge);
    if (forest[e] && e != quotientedge) {
      if (e < quotientedge)
	*sign = -*sign;
      forest_v0[forest_ne] = v;
      forest_v1[forest_ne++] = w;
      adj[v][w] |= 0x100;
    }
  }

  graph g0[MAXN*MAXM];
  create_multigraph (nvp, *n, g0, lab, ptn);
  for (int v = 0; v < nvp; v++)
    for (int w = 0; w < nvp; w++) {
      add_multiedge (g0, nvp, 2, v, w, adj[v][w] & ~0x100);
      if (adj[v][w] & 0x100)
	ADDONEEDGE(g0,v+2*nvp,w+2*nvp,m);
    }

  bool has_odd_perm = canonize (g0, *n, lab, ptn, forest_v0, forest_v1, forest_ne, g);

  *sign *= sign_induced_perm_on_forest (lab, nvp, forest_v0, forest_v1, NULL, forest_ne);

  return has_odd_perm;
}

/* create a graph on 4(n-s) vertices encoding (v0,v1,ix)/forest */
void create_graphmax (graph *g, int *n, int lab[], int ptn[])
{
  int nvp = num_cc, map[MAXN];
  *n = 4*nvp;
  for (int i = 0; i < num_cc; i++) {
    bitmask b = ccomponents[i];
    while (b) {
      int v = __builtin_ctzl(b);
      map[v] = i;
      b ^= bits[v];
    }
  }

  int adj[MAXN][MAXN];
  for (int v = 0; v < nvp; v++)
    for (int w = 0; w < nvp; w++)
      adj[v][w] = 0;

  for (int e = 0; e < ne; e++) {
    int v = map[v0[e]], w = map[v1[e]];
    if (v > w) { int z = v; v = w; w = z; }
    adj[v][w] += ix[e] - forest[e];
  }

  graph g0[MAXN*MAXM];
  create_multigraph (nvp, *n, g0, lab, ptn);
  for (int v = 0; v < nvp; v++)
    for (int w = 0; w < nvp; w++)
      add_multiedge (g0, nvp, 4, v, w, adj[v][w]);

  canonize (g0, *n, lab, ptn, NULL, NULL, 0, g);
}

/* these tables must be large enough to contain, respectively,
   2*the number of graphs, R-boundaries, C-boundaries, and maximal
   contractions */
hash_table table_0("graphs",23), table_R("R-boundaries",25),
  table_C("C-boundaries",25), table_max("contractions",18);

/* we've got a pair (graph,forest).
   (1) test if it's canonical.
   (2) test if it has no automorphism acting oddly on the forest.
   (3) compute with sign all its elementary edge removals and contractions,
   to get (in sparse form) the boundary operators
   (4) compute the maximal contraction, to know in which matrix to put it. */
void test_forest (int size)
{
  graph g[MAXN*MAXM];
  int gn, lab[MAXN], ptn[MAXN];
  int forest_v0[MAXN], forest_v1[MAXN], forest_ne = 0;

  if (create_graph0 (g, &gn, lab, ptn)) { /* has odd permutation */
    table_0.phantom(g,gn); /* mark it as a phantom */
    return;
  }

  if (table_0.lookup(g,gn))
    return; /* already done it */

  int id = table_0.insert(g,gn);

#ifdef DEBUG
  fprintf(stderr,"GRAPH[%d]=%d",size,id); print_graph(g,gn,3,1<<2);
#endif

  int sign0 = sign_induced_perm_on_forest (lab, nv, v0, v1, forest, ne);

#ifdef PRINT_VECTOR
  fprintf(stderr,"%d\t%d\t",id,sign0);  print_graph(g,gn,3,1<<2); fprintf(stderr,"\n");
#endif

  create_graphmax (g, &gn, lab, ptn);
  int id_max = table_max.insert(g,gn);

  boundary_data bd;
  bd.id_max = id_max;

#ifdef DEBUG
  fprintf(stderr,"%c CONTRACT=%d", sign0 > 0 ? '+' : '-', id_max); print_graph(g,gn,4,0);
#endif

  /* column boundary in spectral sequence */
  int num_boundary_C = 0;
  for (int s = 0; s < ne; s++) if (forest[s]) {
      int sign, id;
      if (create_graphC (g, &gn, lab, ptn, s, &sign))
	id = table_C.phantom(g,gn);
      else
	id = table_C.insert(g,gn);
      bd.boundary_C[num_boundary_C++] = sign0*sign*id;
#ifdef DEBUG
      fprintf(stderr,"\t%sC=%d",sign<0?"-":"",id); print_graph(g,gn,3,1<<2);
#endif
    }
  while (num_boundary_C < MAX_DEGREE)
    bd.boundary_C[num_boundary_C++] = 0;

  /* row boundary */
  int num_boundary_R = 0;
  for (int s = 0; s < ne; s++) if (forest[s]) {
      int sign, id;
      if (create_graphR (g, &gn, lab, ptn, s, &sign))
        id = table_R.phantom(g,gn);
      else
        id = table_R.insert(g,gn);
      bd.boundary_R[num_boundary_R++] = sign0*sign*id;
#ifdef DEBUG
      fprintf(stderr,"\t%sR=%d",sign<0?"-":"",id); print_graph(g,gn,3,1<<2);
#endif
    }
  while (num_boundary_R < MAX_DEGREE)
    bd.boundary_R[num_boundary_R++] = 0;

#ifdef DEBUG
  fprintf(stderr,"\n");
#endif
  forestedgraphs.push_back(bd);
  num_forests++;
}

/* returns true if did something */
bool scan_forests (int p, int size, int maxsize)
{
  if (size == maxsize) {
    test_forest(size); /* try this one */
    return true;
  }

  bool worked = false;

  for (int e = p; e < ne; e++) {
    if (v0[e] == v1[e]) continue; /* exclude loops immediately */
    int c0, c1;
    for (c0 = 0; !(ccomponents[c0] & bits[v0[e]]); c0++);
    if (ccomponents[c0] & bits[v1[e]]) continue; /* edge would create loop */
    for (c1 = 0; !(ccomponents[c1] & bits[v1[e]]); c1++);
    unsigned old_c0 = ccomponents[c0], old_c1 = ccomponents[c1];
    ccomponents[c0] = old_c0 | old_c1;
    ccomponents[c1] = ccomponents[--num_cc];
    forest[e] = 1;
    worked |= scan_forests(e+1,size+1,maxsize);
    forest[e] = 0;
    ccomponents[num_cc++] = ccomponents[c1];
    ccomponents[c1] = old_c1;
    ccomponents[c0] = old_c0;
  }
  return worked;
}

/* do any job. the arrays v0,v1,ix have been filled in, as well as n and ne. */
void process (void)
{
  num_forests = 0;

  for (int v = 0; v < nv; v++)
    ccomponents[v] = bits[v];
  num_cc = nv;
  for (int e = 0; e < ne; e++)
    forest[e] = 0;

  scan_forests(0,0,degree);

#ifdef DEBUG
  fprintf(stderr,"> graph %d %d",nv,ne);
  for (int e = 0; e < ne; e++)
    fprintf(stderr,"|%d %d %d",v0[e],v1[e],ix[e]);
  fprintf(stderr,". num_forests=%d\n", num_forests);
#endif
}

/* check if graph is 2-connected */
int reached[MAXN], forbiddenedge;
void connected_dfs (int v)
{
  if (reached[v]) return;
  reached[v] = 1;

  for (int e = 0; e < ne; e++) if (e != forbiddenedge) {
      if (v0[e] == v) connected_dfs (v1[e]);
      if (v1[e] == v) connected_dfs (v0[e]);
    }
}

bool is_2connected (void)
{
  for (int e = 0; e < ne; e++)
    if (ix[e] == 1) {
      for (int v = 0; v < nv; v++) reached[v] = 0;
      forbiddenedge = e;
      connected_dfs (v0[e]);
      for (int v = 0; v < nv; v++) if (!reached[v]) return false;
    }
  return true;
}

int main (int argc, char *argv[]) {
  if (argc != 3) {
    fprintf(stderr,"Usage: %s <free group rank> <homological degree>\n",argv[0]);
    return -1;
  }

  rank = atoi(argv[1]);
  degree = atoi(argv[2]);

  nv = 2*rank-2;
  m = SETWORDSNEEDED(3*nv);
  nauty_check(WORDSIZE,m,nv,NAUTYVERSIONID);
  for (int i = 0; i < MAXN; i++)
    bits[i] = 1 << i;

  char s[1000];
  sprintf(s, "%s/geng -c -D3 %d %d/%d | %s/multig -r3 -T", STR(NAUTYDIR), nv, 0, 1, STR(NAUTYDIR));
  FILE *infile = popen (s, "r");

  while (fgets(s,1000,infile)) {
    int new_chars;
    sscanf(s,"%*d %d %n", &ne, &new_chars);
    char *t = s + new_chars;
    for (int e = 0; e < ne; e++) {
      sscanf(t,"%d %d %d %n", v0+e, v1+e, ix+e, &new_chars);
      t += new_chars;
    }
    if (is_2connected())
      process();
  }

  compute_homology(forestedgraphs);
}


==> anc/homology_print.C <==
// Convert (graph,forest) data to boundary matrices, compute their rank
// (c) 2015 Laurent Bartholdi

#include <iostream>
#include <fstream>
#include <stdlib.h>
#include "homology.h"

void compute_homology (std::vector<boundary_data> &forestedgraph)
{
  std::ofstream boundary_R("boundary_R.mtl",std::ofstream::trunc),
    boundary_C("boundary_C.mtl",std::ofstream::out);
  int i = 1;
  for (std::vector<boundary_data>::iterator bd = forestedgraph.begin(); bd != forestedgraph.end(); bd++, i++) {
    for (int s = 0; s < MAX_DEGREE; s++)
      if (bd->boundary_C[s])
	boundary_C << abs(bd->boundary_C[s]) << "\t" << i << "\t" << (bd->boundary_C[s] > 0 ? 1 : -1) << std::endl;
    for (int s = 0; s < MAX_DEGREE; s++)
      if (bd->boundary_R[s])
	boundary_R << abs(bd->boundary_R[s]) << "\t" << i << "\t" << (bd->boundary_R[s] > 0 ? 1 : -1) << std::endl;
  }      
}

/* then, in matlab:
   load boundary_C.mtl; boundary_C = spconvert(boundary_C);
   load boundary_R.mtl; boundary_R = spconvert(boundary_R);
   boundary = vertcat(boundary_C,boundary_R);
   spqr_null(boundary);
*/


==> anc/murmur3/README.md <==
[![Build Status](https://travis-ci.org/PeterScott/murmur3.svg?branch=master)](https://travis-ci.org/PeterScott/murmur3)

C port of Murmur3 hash
==============

This is a port of the [Murmur3](http://code.google.com/p/smhasher/wiki/MurmurHash3) hash function. Murmur3 is a non-cryptographic hash, designed to be fast and excellent-quality for making things like hash tables or bloom filters. This is a port of the original C++ code, designed for Visual Studio, into standard C that gcc can compile efficiently.

How to use it
-----------

Just compile and link your program with `murmur3.c`, and be sure to include `murmur3.h` to get the function prototypes. There are three hash functions:

    void MurmurHash3_x86_32 (const void *key, int len, uint32_t seed, void *out);

    void MurmurHash3_x86_128(const void *key, int len, uint32_t seed, void *out);

    void MurmurHash3_x64_128(const void *key, int len, uint32_t seed, void *out);

All three of these functions have the same interface: you give them `key`, a pointer to the data you wish to hash; `len`, the length in bytes; `seed`, an arbitrary seed number which you can use to tweak the hash, and `out`, a pointer to a buffer big enough to hold the hash's output value.

The hash functions differ in both their internal mechanisms and in their outputs. They are specialized for different use cases:

**MurmurHash3_x86_32** has the lowest throughput, but also the lowest latency. If you're making a hash table that usually has small keys, this is probably the one you want to use on 32-bit machines. It has a 32-bit output.


**MurmurHash3_x86_128** is also designed for 32-bit systems, but produces a 128-bit output, and has about 30% higher throughput than the previous hash. Be warned, though, that its latency for a single 16-byte key is about 86% longer!

**MurmurHash3_x64_128** is the best of the lot, if you're using a 64-bit machine. Its throughput is 250% higher than MurmurHash3_x86_32, but it has roughly the same latency. It has a 128-bit output.

The hash functions are designed to work efficiently on x86 processors; in particular, they make some assumptions about the endianness of the processor, and about the speed of unaligned reads. If you have problems running this code on non-x86 architectures, it should be possible to modify it to work correctly and efficiently -- I just don't have access to those machines for testing. The code in `murmur3.c` is pretty straightforward, and shouldn't be too hard to alter.

There is an example program, `example.c`, which you can look at and play with. You can build it with the makefile.

License and contributing
--------------------

All this code is in the public domain. Murmur3 was created by Austin Appleby, and the C port and general tidying up was done by Peter Scott. If you'd like to contribute something, I would love to add your name to this list.


==> anc/murmur3/example.c <==
/* Murmur3 example: hash the first command line argument. */

#include <stdio.h>
#include <stdlib.h>
#include <stdint.h>
#include <string.h>
#include "murmur3.h"

int main(int argc, char **argv) {
  uint32_t hash[4];                /* Output for the hash */
  uint32_t seed = 42;              /* Seed value for hash */

  if (argc != 2) {
    printf("usage: %s \"string to hash\"\n", argv[0]);
    exit(1);
  }

  printf("Input: \"%s\"\n", argv[1]);
  
  MurmurHash3_x86_32(argv[1], strlen(argv[1]), seed, hash);
  printf("x86_32:  %08x\n", hash[0]);

  MurmurHash3_x86_128(argv[1], strlen(argv[1]), seed, hash);
  printf("x86_128: %08x %08x %08x %08x\n",
         hash[0], hash[1], hash[2], hash[3]);

  MurmurHash3_x64_128(argv[1], strlen(argv[1]), seed, hash);
  printf("x64_128: %08x %08x %08x %08x\n",
         hash[0], hash[1], hash[2], hash[3]);

  return 0;
}


==> anc/murmur3/makefile <==
CFLAGS = -O3 -Wall

.PHONY: all clean tests

all: example
example: example.o murmur3.o
tests: test.o murmur3.o
	$(CC) $^ -o $@
	./tests

shared: murmur3.c murmur3.h
	$(CC) -fPIC -O3 -c murmur3.c
	$(CC) -shared -Wl,--export-dynamic murmur3.o -o libmurmur3.so

clean:
	rm -rf example *.o *.so


==> anc/murmur3/murmur3.c <==
//-----------------------------------------------------------------------------
// MurmurHash3 was written by Austin Appleby, and is placed in the public
// domain. The author hereby disclaims copyright to this source code.

// Note - The x86 and x64 versions do _not_ produce the same results, as the
// algorithms are optimized for their respective platforms. You can still
// compile and run any of them on any platform, but your performance with the
// non-native version will be less than optimal.

#include "murmur3.h"

//-----------------------------------------------------------------------------
// Platform-specific functions and macros

#ifdef __GNUC__
#define FORCE_INLINE __attribute__((always_inline)) inline
#else
#define FORCE_INLINE inline
#endif

static FORCE_INLINE uint32_t rotl32 ( uint32_t x, int8_t r )
{
  return (x << r) | (x >> (32 - r));
}

static FORCE_INLINE uint64_t rotl64 ( uint64_t x, int8_t r )
{
  return (x << r) | (x >> (64 - r));
}

#define	ROTL32(x,y)	rotl32(x,y)
#define ROTL64(x,y)	rotl64(x,y)

#define BIG_CONSTANT(x) (x##LLU)

//-----------------------------------------------------------------------------
// Block read - if your platform needs to do endian-swapping or can only
// handle aligned reads, do the conversion here

#define getblock(p, i) (p[i])

//-----------------------------------------------------------------------------
// Finalization mix - force all bits of a hash block to avalanche

static FORCE_INLINE uint32_t fmix32 ( uint32_t h )
{
  h ^= h >> 16;
  h *= 0x85ebca6b;
  h ^= h >> 13;
  h *= 0xc2b2ae35;
  h ^= h >> 16;

  return h;
}

//----------

static FORCE_INLINE uint64_t fmix64 ( uint64_t k )
{
  k ^= k >> 33;
  k *= BIG_CONSTANT(0xff51afd7ed558ccd);
  k ^= k >> 33;
  k *= BIG_CONSTANT(0xc4ceb9fe1a85ec53);
  k ^= k >> 33;

  return k;
}

//-----------------------------------------------------------------------------

void MurmurHash3_x86_32 ( const void * key, int len,
                          uint32_t seed, void * out )
{
  const uint8_t * data = (const uint8_t*)key;
  const int nblocks = len / 4;
  int i;

  uint32_t h1 = seed;

  uint32_t c1 = 0xcc9e2d51;
  uint32_t c2 = 0x1b873593;

  //----------
  // body

  const uint32_t * blocks = (const uint32_t *)(data + nblocks*4);

  for(i = -nblocks; i; i++)
  {
    uint32_t k1 = getblock(blocks,i);

    k1 *= c1;
    k1 = ROTL32(k1,15);
    k1 *= c2;
    
    h1 ^= k1;
    h1 = ROTL32(h1,13); 
    h1 = h1*5+0xe6546b64;
  }

  //----------
  // tail

  const uint8_t * tail = (const uint8_t*)(data + nblocks*4);

  uint32_t k1 = 0;

  switch(len & 3)
  {
  case 3: k1 ^= tail[2] << 16;
  case 2: k1 ^= tail[1] << 8;
  case 1: k1 ^= tail[0];
          k1 *= c1; k1 = ROTL32(k1,15); k1 *= c2; h1 ^= k1;
  };

  //----------
  // finalization

  h1 ^= len;

  h1 = fmix32(h1);

  *(uint32_t*)out = h1;
} 

//-----------------------------------------------------------------------------

void MurmurHash3_x86_128 ( const void * key, const int len,
                           uint32_t seed, void * out )
{
  const uint8_t * data = (const uint8_t*)key;
  const int nblocks = len / 16;
  int i;

  uint32_t h1 = seed;
  uint32_t h2 = seed;
  uint32_t h3 = seed;
  uint32_t h4 = seed;

  uint32_t c1 = 0x239b961b; 
  uint32_t c2 = 0xab0e9789;
  uint32_t c3 = 0x38b34ae5; 
  uint32_t c4 = 0xa1e38b93;

  //----------
  // body

  const uint32_t * blocks = (const uint32_t *)(data + nblocks*16);

  for(i = -nblocks; i; i++)
  {
    uint32_t k1 = getblock(blocks,i*4+0);
    uint32_t k2 = getblock(blocks,i*4+1);
    uint32_t k3 = getblock(blocks,i*4+2);
    uint32_t k4 = getblock(blocks,i*4+3);

    k1 *= c1; k1  = ROTL32(k1,15); k1 *= c2; h1 ^= k1;

    h1 = ROTL32(h1,19); h1 += h2; h1 = h1*5+0x561ccd1b;

    k2 *= c2; k2  = ROTL32(k2,16); k2 *= c3; h2 ^= k2;

    h2 = ROTL32(h2,17); h2 += h3; h2 = h2*5+0x0bcaa747;

    k3 *= c3; k3  = ROTL32(k3,17); k3 *= c4; h3 ^= k3;

    h3 = ROTL32(h3,15); h3 += h4; h3 = h3*5+0x96cd1c35;

    k4 *= c4; k4  = ROTL32(k4,18); k4 *= c1; h4 ^= k4;

    h4 = ROTL32(h4,13); h4 += h1; h4 = h4*5+0x32ac3b17;
  }

  //----------
  // tail

  const uint8_t * tail = (const uint8_t*)(data + nblocks*16);

  uint32_t k1 = 0;
  uint32_t k2 = 0;
  uint32_t k3 = 0;
  uint32_t k4 = 0;

  switch(len & 15)
  {
  case 15: k4 ^= tail[14] << 16;
  case 14: k4 ^= tail[13] << 8;
  case 13: k4 ^= tail[12] << 0;
           k4 *= c4; k4  = ROTL32(k4,18); k4 *= c1; h4 ^= k4;

  case 12: k3 ^= tail[11] << 24;
  case 11: k3 ^= tail[10] << 16;
  case 10: k3 ^= tail[ 9] << 8;
  case  9: k3 ^= tail[ 8] << 0;
           k3 *= c3; k3  = ROTL32(k3,17); k3 *= c4; h3 ^= k3;

  case  8: k2 ^= tail[ 7] << 24;
  case  7: k2 ^= tail[ 6] << 16;
  case  6: k2 ^= tail[ 5] << 8;
  case  5: k2 ^= tail[ 4] << 0;
           k2 *= c2; k2  = ROTL32(k2,16); k2 *= c3; h2 ^= k2;

  case  4: k1 ^= tail[ 3] << 24;
  case  3: k1 ^= tail[ 2] << 16;
  case  2: k1 ^= tail[ 1] << 8;
  case  1: k1 ^= tail[ 0] << 0;
           k1 *= c1; k1  = ROTL32(k1,15); k1 *= c2; h1 ^= k1;
  };

  //----------
  // finalization

  h1 ^= len; h2 ^= len; h3 ^= len; h4 ^= len;

  h1 += h2; h1 += h3; h1 += h4;
  h2 += h1; h3 += h1; h4 += h1;

  h1 = fmix32(h1);
  h2 = fmix32(h2);
  h3 = fmix32(h3);
  h4 = fmix32(h4);

  h1 += h2; h1 += h3; h1 += h4;
  h2 += h1; h3 += h1; h4 += h1;

  ((uint32_t*)out)[0] = h1;
  ((uint32_t*)out)[1] = h2;
  ((uint32_t*)out)[2] = h3;
  ((uint32_t*)out)[3] = h4;
}

//-----------------------------------------------------------------------------

void MurmurHash3_x64_128 ( const void * key, const int len,
                           const uint32_t seed, void * out )
{
  const uint8_t * data = (const uint8_t*)key;
  const int nblocks = len / 16;
  int i;

  uint64_t h1 = seed;
  uint64_t h2 = seed;

  uint64_t c1 = BIG_CONSTANT(0x87c37b91114253d5);
  uint64_t c2 = BIG_CONSTANT(0x4cf5ad432745937f);

  //----------
  // body

  const uint64_t * blocks = (const uint64_t *)(data);

  for(i = 0; i < nblocks; i++)
  {
    uint64_t k1 = getblock(blocks,i*2+0);
    uint64_t k2 = getblock(blocks,i*2+1);

    k1 *= c1; k1  = ROTL64(k1,31); k1 *= c2; h1 ^= k1;

    h1 = ROTL64(h1,27); h1 += h2; h1 = h1*5+0x52dce729;

    k2 *= c2; k2  = ROTL64(k2,33); k2 *= c1; h2 ^= k2;

    h2 = ROTL64(h2,31); h2 += h1; h2 = h2*5+0x38495ab5;
  }

  //----------
  // tail

  const uint8_t * tail = (const uint8_t*)(data + nblocks*16);

  uint64_t k1 = 0;
  uint64_t k2 = 0;

  switch(len & 15)
  {
  case 15: k2 ^= (uint64_t)(tail[14]) << 48;
  case 14: k2 ^= (uint64_t)(tail[13]) << 40;
  case 13: k2 ^= (uint64_t)(tail[12]) << 32;
  case 12: k2 ^= (uint64_t)(tail[11]) << 24;
  case 11: k2 ^= (uint64_t)(tail[10]) << 16;
  case 10: k2 ^= (uint64_t)(tail[ 9]) << 8;
  case  9: k2 ^= (uint64_t)(tail[ 8]) << 0;
           k2 *= c2; k2  = ROTL64(k2,33); k2 *= c1; h2 ^= k2;

  case  8: k1 ^= (uint64_t)(tail[ 7]) << 56;
  case  7: k1 ^= (uint64_t)(tail[ 6]) << 48;
  case  6: k1 ^= (uint64_t)(tail[ 5]) << 40;
  case  5: k1 ^= (uint64_t)(tail[ 4]) << 32;
  case  4: k1 ^= (uint64_t)(tail[ 3]) << 24;
  case  3: k1 ^= (uint64_t)(tail[ 2]) << 16;
  case  2: k1 ^= (uint64_t)(tail[ 1]) << 8;
  case  1: k1 ^= (uint64_t)(tail[ 0]) << 0;
           k1 *= c1; k1  = ROTL64(k1,31); k1 *= c2; h1 ^= k1;
  };

  //----------
  // finalization

  h1 ^= len; h2 ^= len;

  h1 += h2;
  h2 += h1;

  h1 = fmix64(h1);
  h2 = fmix64(h2);

  h1 += h2;
  h2 += h1;

  ((uint64_t*)out)[0] = h1;
  ((uint64_t*)out)[1] = h2;
}

//-----------------------------------------------------------------------------



==> anc/murmur3/murmur3.h <==
//-----------------------------------------------------------------------------
// MurmurHash3 was written by Austin Appleby, and is placed in the
// public domain. The author hereby disclaims copyright to this source
// code.

#ifndef _MURMURHASH3_H_
#define _MURMURHASH3_H_

#include <stdint.h>

#ifdef __cplusplus
extern "C" {
#endif

//-----------------------------------------------------------------------------

void MurmurHash3_x86_32 (const void *key, int len, uint32_t seed, void *out);

void MurmurHash3_x86_128(const void *key, int len, uint32_t seed, void *out);

void MurmurHash3_x64_128(const void *key, int len, uint32_t seed, void *out);

//-----------------------------------------------------------------------------

#ifdef __cplusplus
}
#endif

#endif // _MURMURHASH3_H_


==> anc/murmur3/test.c <==
/* Tests */

#include <stdio.h>
#include <stdlib.h>
#include <stdint.h>
#include <string.h>
#include "murmur3.h"

static void hex32(uint32_t *hash, char *buf) {
    sprintf(buf, "%08x", *hash);
}

static void hex128(uint32_t hash[4], char *buf) {
    sprintf(buf, "%08x%08x%08x%08x", hash[0], hash[1], hash[2], hash[3]);
}

int main(void) {
    int passed = 0, failed = 0;

#define TESTHASH(arch, nbytes, seed, str, expected) {                   \
        char *input = str;                                              \
        uint32_t hash[4];                                               \
        char buf[33];                                                   \
        MurmurHash3_##arch##_##nbytes(input, strlen(input), (seed), hash); \
        hex##nbytes(hash, buf);                                         \
        if (strcmp(buf, expected) != 0) {                               \
            printf("FAIL(line %i): %s != %s\n", __LINE__, expected, buf); \
            failed++;                                                   \
        } else passed++;                                                \
    }

    TESTHASH(x86, 32, 1234, "Hello, world!", "faf6cdb3");
    TESTHASH(x86, 32, 4321, "Hello, world!", "bf505788");
    TESTHASH(x86, 32, 1234, "xxxxxxxxxxxxxxxxxxxxxxxxxxxx", "8905ac28");
    TESTHASH(x86, 32, 1234, "", "0f2cc00b");

    TESTHASH(x86, 128, 123, "Hello, world!", "61c9129e5a1aacd7a41621629e37c886");
    TESTHASH(x86, 128, 321, "Hello, world!", "d5fbdcb3c26c4193045880c5a7170f0f");
    TESTHASH(x86, 128, 123, "xxxxxxxxxxxxxxxxxxxxxxxxxxxx", "5e40bab278825a164cf929d31fec6047");
    TESTHASH(x86, 128, 123, "", "fedc524526f3e79926f3e79926f3e799");

    TESTHASH(x64, 128, 123, "Hello, world!", "8743acad421c8c73d373c3f5f19732fd");
    TESTHASH(x64, 128, 321, "Hello, world!", "f86d4004ca47f42bb9546c7979200aee");
    TESTHASH(x64, 128, 123, "xxxxxxxxxxxxxxxxxxxxxxxxxxxx", "becf7e04dbcf74637751664ef66e73e0");
    TESTHASH(x64, 128, 123, "", "4cd9597081679d1abd92f8784bace33d");

    printf("Total tests: %i\nPassed: %i\nFailed: %i\n", passed + failed, passed, failed);
    return failed > 0;
}

